Flattening of the quantum effective potential in fermionic theories

We present methods to constrain fermionic condensates on the level of the path integral, which grant access to the quantum effective potential in the infinite volume limit. In the case of a spontaneously broken symmetry, this potential possesses a manifestly flat region, which is inaccessible to the standard approach on the lattice. However, by constraining the appropriate order parameters such as the chiral condensate, one is then able to probe the flat region. We demonstrate our method of constraining fermionic condensates in the 2-dimensional Gross-Neveu model, which exhibits a spontaneously broken chiral symmetry. We show how the potential flattens for increasing volume and that the flat region is dominated by inhomogeneous field configurations.

==> anc/Omega_vs_cc_bosonic_L40.json <==
{
    "constraint": "bosonic",
    "L": 40,
    "columns": [
        "psibar psi/(V Nf)",
        "Omega_b/Nf"
    ],
    "data": [
        [
            0.0,
            0.020321657166988142,
            0.0402529077383892,
            0.06014219115108777,
            0.08017229360254773,
            0.10125673063835082,
            0.1222605039981912,
            0.14307311193932265,
            0.16303614320633966,
            0.18273859921526653,
            0.20348142703522407,
            0.22377908515788947,
            0.243370387528213,
            0.2632550580086823,
            0.2835969946538805,
            0.3047841975336485,
            0.3257105194547832,
            0.34601105788636055,
            0.3661692353920731,
            0.3865216226348819,
            0.407089736132321,
            0.42753113376299423,
            0.44714839237649406,
            0.46726444435579617,
            0.4873892354298372,
            0.5087911612506479,
            0.5304726945661327,
            0.5525432863713255,
            NaN,
            0.8145990886366499,
            0.8284663897320628,
            0.8418255237501545,
            0.854691860111402,
            0.8670800344887324,
            0.879004018818885,
            0.8904771821938223,
            0.901512344017796,
            0.9121218205652157,
            0.9223174658791597,
            0.9321107077950053,
            0.9415125797490913,
            0.9505337489309932,
            0.9591845412547814,
            0.9674749635556791,
            0.9754147233614606,
            0.9830132465394829,
            0.990279693079838,
            0.9972229712406601,
            1.0038517502521822,
            1.0101744717512933,
            1.0161993600965917,
            1.0219344316953793,
            1.027387503458247,
            1.0325662004825613,
            1.0374779630544708,
            1.04213005304807,
            1.0465295597915263,
            1.0506834054615402,
            1.0545983500604097,
            1.0582809960240551,
            1.0617377925032472
        ],
        [
            0.028763473673503098,
            0.028762855368247298,
            0.02876352964709125,
            0.02876890419649092,
            0.02877751478584681,
            0.028782650152509887,
            0.028779832573261832,
            0.028772458836900383,
            0.028766915932999182,
            0.02876477258353713,
            0.02876293356386425,
            0.02876001151248564,
            0.028759432909313293,
            0.02876488314646064,
            0.02877496177398453,
            0.02878251171094587,
            0.02878154322442958,
            0.028774923082838993,
            0.028767853111791447,
            0.028762345319618965,
            0.02875590652160423,
            0.028747967475882097,
            0.028742686185024457,
            0.028743690417312617,
            0.02874814441667184,
            0.02874641317964935,
            0.02872937432112732,
            0.028695249246423388,
            0.02864442102740003,
            0.026656019970830724,
            0.024435842463843643,
            0.02228278339363529,
            0.0202018503777463,
            0.018197898452123357,
            0.01627563528671802,
            0.014439636510081344,
            0.012694347668191858,
            0.011044085688308697,
            0.009493047700007168,
            0.008045315469136088,
            0.00670485551985589,
            0.005475529115679334,
            0.004361091386144517,
            0.0033651956538863492,
            0.002491397258502559,
            0.0017431550825637576,
            0.0011238355595589722,
            0.0006367146939258161,
            0.0002849806360101792,
            7.173598005996706e-05,
            0.0,
            7.271077524345637e-05,
            0.00029272730789758894,
            0.0006628312885624266,
            0.0011857288716650427,
            0.0018640531401178384,
            0.0027003652363198627,
            0.0036971562390754886,
            0.00485684873226791,
            0.006181798768154612,
            0.0076742968633823905
        ]
    ]
}

==> anc/Omega_vs_cc_bosonic_L60.json <==
{
    "constraint": "bosonic",
    "L": 60,
    "columns": [
        "psibar psi/(V Nf)",
        "Omega_b/Nf"
    ],
    "data": [
        [
            0.0,
            0.021087198111404,
            0.04044695733049134,
            0.06056364496056134,
            0.0813851157760547,
            0.10118468906975468,
            0.12081256502309028,
            0.14227999776181494,
            0.16319609061899978,
            0.18252009446807718,
            0.20324897777540163,
            0.22394790523406952,
            0.2425104057397282,
            0.26313987683833906,
            0.28501427144004665,
            0.3049736228663597,
            0.32456079932202303,
            0.34602536212110485,
            0.3658527209349093,
            0.3847580506612016,
            0.4058204005280602,
            0.42763758413635666,
            0.4470733501557221,
            0.46775539382922127,
            0.48841009137508345,
            0.5075392313572811,
            0.526925477427086,
            0.5487474495516522,
            0.5694064417690442,
            0.5893491126333574,
            0.610670077215876,
            0.6312146679305363,
            NaN,
            0.8670800386617594,
            0.8790040212529541,
            0.890477183614049,
            0.9015123448467791,
            0.912121821049296,
            0.9223174661619743,
            0.9321107079603199,
            0.9415125798457767,
            0.9505337489875849,
            0.9591845412879221,
            0.9674749635750932,
            0.9754147233728543,
            0.9830132465461642,
            0.9902796930837688,
            0.9972229712429624,
            1.003851750253536,
            1.010174471752091,
            1.0161993600970511,
            1.0219344316956462,
            1.0273875034584166,
            1.0325662004826635,
            1.0374779630545226,
            1.0421300530481015,
            1.0465295597915576,
            1.0506834054615615,
            1.054598350060429,
            1.0582809960240633,
            1.0617377925032465
        ],
        [
            0.01995421127982125,
            0.019947876748035664,
            0.019943189276855705,
            0.019946395701508912,
            0.019944505020386916,
            0.019942275172809137,
            0.019950096810407714,
            0.019953827666505247,
            0.0199465010181287,
            0.019944927417576558,
            0.019946608460014364,
            0.019941619363974983,
            0.01994287218221022,
            0.01995254940072355,
            0.019952717400786024,
            0.019946314902574036,
            0.01994670752955402,
            0.019944630382841166,
            0.019938928012494556,
            0.019944468430896256,
            0.01995464464752089,
            0.01995178578459153,
            0.019947105996465403,
            0.019946809320286585,
            0.019940410925112617,
            0.01993679725236089,
            0.019946975476542284,
            0.01995537208143658,
            0.019950059875629228,
            0.019945099186112647,
            0.019938480135093306,
            0.019924658026588077,
            0.019918966855738546,
            0.018197898080200836,
            0.016275635283047596,
            0.014439636522937588,
            0.012694347923109028,
            0.011044086208020554,
            0.00949304792661021,
            0.008045314529820463,
            0.006704855774770119,
            0.005475528720356726,
            0.004361091131987821,
            0.0033651956822606244,
            0.002491397447565158,
            0.0017431550721795086,
            0.0011238355667071154,
            0.0006367147008467244,
            0.00028498063982856925,
            7.17359811334417e-05,
            0.0,
            7.27107761231971e-05,
            0.00029272722700318665,
            0.0006628310698142403,
            0.0011857287003262384,
            0.0018640530059552407,
            0.0027003651249836724,
            0.00369715614184718,
            0.004856848734078711,
            0.006181798770721059,
            0.007674296866297503
        ]
    ]
}

==> anc/Omega_vs_cc_fermionic_L40.json <==
{
    "constraint": "fermionic",
    "L": 40,
    "columns": [
        "psibar psi/(V Nf)",
        "Omega_f/Nf"
    ],
    "data": [
        [
            0.0,
            0.01000005399308745,
            0.019999510671817655,
            0.029999228727276856,
            0.03999888211130184,
            0.0499984514010885,
            0.05999802735255598,
            0.06999754437535621,
            0.07999752468871486,
            0.0899995959307788,
            0.1000001455482485,
            0.11000045946319124,
            0.1200012157166991,
            0.13000050968384633,
            0.14000016929872855,
            0.15000219870286693,
            0.1600006974877897,
            0.17000064177643462,
            0.18000056499257994,
            0.19000051690239625,
            0.19999473862062178,
            0.2100015052457606,
            0.2200015388057714,
            0.2300012935922373,
            0.24000013904719428,
            0.2500001299332213,
            0.2600000960791477,
            0.26999988952421966,
            0.28000002002832847,
            0.2900000146065524,
            0.30000008281189583,
            0.31000011445823417,
            0.32000014514022324,
            0.3300000686488925,
            0.33999809503171036,
            0.35000008728235477,
            0.3600001104682005,
            0.37000009176646814,
            0.3800001354266858,
            0.3900001409725221,
            0.4000001457645573,
            0.4100001129822617,
            0.4200000538819661,
            0.4300000921331137,
            0.4400001590444216,
            0.45000019472306824,
            0.4599989832173438,
            0.4700001873407286,
            0.480000204167969,
            0.49000023365918854,
            0.5000000389484212,
            0.5099977702007021,
            0.519999956943856,
            0.5299992831375163,
            0.5399981311371321,
            0.5499974081359275,
            0.5600078525609941,
            0.5699942639050789,
            0.5799941930071164,
            0.5899911332566585,
            0.5999868843380031,
            0.6098784632787939,
            0.6199758565793083,
            0.6299598774348656,
            0.6399468300003848,
            0.649913518026969,
            0.659864639681608,
            0.6697899985502986,
            0.6795844913262232,
            0.6893869594416049,
            0.6988115273410292,
            0.7079011285308464,
            0.7162110854684477,
            0.6927657299559391,
            0.703698373170557,
            0.7146766734866271,
            0.7257226672587384,
            0.7368141998759191,
            0.7479678924506823,
            0.7591833361794907,
            0.7704487009193358,
            0.7817629854516635,
            0.7931415367530695,
            0.8045601805998868,
            0.8160332635551699,
            0.8275521616575856,
            0.8391130654996369,
            0.8507112585231528,
            0.8623409460936173,
            0.8739950561873695,
            0.8856649957482113,
            0.8973403671865238,
            0.9090086265299111,
            0.920659240777571,
            0.9322480881982089,
            0.9438082937955691,
            0.9552502913335749,
            0.9666085838389393,
            0.9777710056627639,
            0.9887546951140616,
            0.9994886381774742,
            1.0099233291252143,
            1.0199610128491263,
            1.0295531928946153,
            1.0386030438939104,
            1.0470154885592966,
            1.0546897796942707,
            1.061523327581259,
            1.0674170418903708,
            1.0722819003264628,
            1.076046022286167,
            1.0786611478269472,
            1.0801072605240085,
            1.0803966921276167,
            1.0795609885154895,
            1.077669828602318,
            1.0748013797652054,
            1.071051383838099,
            1.066501173744013,
            1.0612574902554515,
            1.0554024324990592
        ],
        [
            0.028754652956466398,
            0.02875445479594621,
            0.028754047655076942,
            0.028753914764664185,
            0.02875462835298709,
            0.0287565964747645,
            0.028759860210247762,
            0.028764016252287444,
            0.028768295167666602,
            0.028771763179460452,
            0.028773645343867754,
            0.028773541712993733,
            0.02877157464142091,
            0.028768315444670373,
            0.028764592999225458,
            0.028761195582390875,
            0.028758628786315688,
            0.02875701882166737,
            0.028756106379668384,
            0.028755422705810912,
            0.028754516925940554,
            0.02875321659151614,
            0.028751709516542295,
            0.02875050485644154,
            0.028750262615807765,
            0.028751536556790636,
            0.028754525136194087,
            0.028758991564888398,
            0.028764091702335043,
            0.02876895606842511,
            0.028772553151106467,
            0.02877422097233681,
            0.028773770579049424,
            0.0287715156504941,
            0.028768184879527675,
            0.028764429671054026,
            0.028760920495628506,
            0.028757891783560696,
            0.028755198947173544,
            0.02875253321847912,
            0.02874952025781896,
            0.028745897714429314,
            0.028741951882883005,
            0.028738128783610123,
            0.028735124034458437,
            0.028733574515717897,
            0.02873375193798372,
            0.028735408619265934,
            0.02873777903185218,
            0.028739663635622775,
            0.02873977801827146,
            0.0287371072777384,
            0.028730458628204586,
            0.028720052550820774,
            0.028705817739984152,
            0.028687931764153712,
            0.02866648716301451,
            0.028641346165854786,
            0.02861148360010357,
            0.02857621125208265,
            0.028534223692147365,
            0.028484068762399978,
            0.028424968594443323,
            0.02835494570314473,
            0.028272246137958756,
            0.028174154440760935,
            0.028056727356546157,
            0.02791441184932031,
            0.02773983864564794,
            0.027525294043043796,
            0.027259481064333707,
            0.026929235092768622,
            0.026518009491879685,
            0.025756822447840638,
            0.024472988461506195,
            0.023196074552338408,
            0.021927537171075845,
            0.02066891882226618,
            0.019421855035877594,
            0.018188082223791202,
            0.01696944616233667,
            0.015767911399643952,
            0.014585571444208273,
            0.013424660211774186,
            0.012287564310072246,
            0.011176836812480995,
            0.010095212227533151,
            0.009045622998348019,
            0.00803121758025968,
            0.007055380213422863,
            0.006121752476743292,
            0.005234256672044635,
            0.004397121026174539,
            0.0036149065978133,
            0.0028925357452342093,
            0.0022353210744846808,
            0.0016489958686092543,
            0.0011397417408898491,
            0.0007142152529152068,
            0.0003795682226007957,
            0.00014345964479328677,
            1.405400400053547e-05,
            0.0,
            0.00011038222800688335,
            6250000.000079587,
            6250000.000158895,
            6250000.000253468,
            6250000.000355653,
            6250000.000457467,
            6250000.000551102,
            6250000.00062953,
            6250000.000687102,
            6250000.000720023,
            0.010062132182425354,
            0.012093996698724213,
            0.014324338783771984,
            6250000.000603018,
            0.0193678719397323,
            0.022171783316920712,
            0.025156155714356948,
            0.028314558524429212
        ]
    ]
}

==> anc/Omega_vs_cc_fermionic_L60.json <==
{
    "constraint": "fermionic",
    "L": 60,
    "columns": [
        "psibar psi/(V Nf)",
        "Omega_f/Nf"
    ],
    "data": [
        [
            0.0,
            0.00999999039100509,
            0.020000099412334812,
            0.029999919754907088,
            0.04000028653813064,
            0.05000019383349582,
            0.05999997718397824,
            0.06999913843170284,
            0.0800000276263675,
            0.0900000398904044,
            0.10000004305270552,
            0.11000001913443298,
            0.11999999943419731,
            0.13000004814980326,
            0.14000005801460733,
            0.14999998593174102,
            0.16000006487073581,
            0.17000599067905034,
            0.18000007689040662,
            0.19000007143288677,
            0.19999521982066043,
            0.21000126700282104,
            0.22000010363759095,
            0.23000011082775718,
            0.24000020393313753,
            0.24999991875789174,
            0.2599997144182463,
            0.27000008203623743,
            0.28000012500382926,
            0.29000414001389313,
            0.30000012061126724,
            0.3100001387022695,
            0.3199873830418425,
            0.3299998027860732,
            0.33999776664034076,
            0.3500007053087129,
            0.3600004013780795,
            0.369997910873086,
            0.3800002809081327,
            0.39000008397301883,
            0.40000056628882125,
            0.4100001930820789,
            0.42000027258213973,
            0.4300004474147721,
            0.4400001740749581,
            0.45000020312590133,
            0.45999998785105345,
            0.46999581343739516,
            0.4800000860533598,
            0.49000024624116156,
            0.500000294532631,
            0.5100176089907387,
            0.5199908875594993,
            0.5299995000863104,
            0.5399998431795401,
            0.5500015010102685,
            0.5600006625735019,
            0.5700002012149135,
            0.5799965559417991,
            0.5900003160442544,
            0.6000002305784288,
            0.6099968018967754,
            0.6199998429414479,
            0.63000001377866,
            0.6400002207599723,
            0.6500011416790396,
            0.6600002777201476,
            0.6700003293310218,
            0.6799995851468623,
            0.6899961911626251,
            0.7000008623637788,
            0.7099917751139958,
            0.7199854365647281,
            0.7299724418023742,
            0.7399549154078874,
            0.7499158361529478,
            0.7598409262047205,
            0.7696718538385412,
            0.779273564824995,
            0.7591833147129071,
            0.770448598819198,
            0.7817683175116977,
            0.793141111830747,
            0.8045651315819808,
            0.8160379803704823,
            0.827556618319949,
            0.8391172400016157,
            0.8507151320931496,
            0.8623445071534703,
            0.8739982953152541,
            0.8856679115176509,
            0.8973429618290768,
            0.9090109099123415,
            0.92065666776371,
            0.9322621267510568,
            0.9438055961497761,
            0.9552611661423992,
            0.9665979688487554,
            0.977779362328976,
            0.9887620448356186,
            0.9994951459699605,
            1.0099193665840152,
            1.0199662902362374,
            1.0295580446733636,
            1.0386075587654402,
            1.0470197172297258,
            1.0546937307021818,
            1.0615269723482639,
            1.0674242782028718,
            1.0722848426141398,
            1.0760487169551738,
            1.0786638908195745,
            1.080110599079252,
            1.0803990418926828,
            1.0795649864392154,
            1.0776731169686593,
            1.074804220664233,
            1.071051168891499,
            1.0665078513794495,
            1.0612684450262029,
            1.0554337182444171
        ],
        [
            0.019931340279283588,
            0.019929517696852445,
            0.01992533580094824,
            0.019921562838566886,
            0.019920312800535384,
            0.019921557340169732,
            0.01992343169020533,
            0.019923757802734504,
            0.019921939342655348,
            0.01991962707054401,
            0.019919199246481445,
            0.019921844915859077,
            0.019926542297353134,
            0.019930475392554797,
            0.019931264558272044,
            0.019928626469168154,
            0.019924635674047897,
            0.01992194190244545,
            0.019921736713171323,
            0.019923123875101145,
            0.019923910891045754,
            0.019922591002069612,
            0.01991976539906315,
            0.019917733664056803,
            0.019918663051322227,
            0.019922761156971586,
            0.019927999719239142,
            0.019931373280427933,
            0.019931126166681468,
            0.01992804056039274,
            0.019924557729261633,
            0.019922880533449566,
            0.01992323837107768,
            0.019924042100331052,
            0.019923212793165695,
            0.019920395513309513,
            0.019917070304892925,
            0.019916047254297214,
            0.019918701545310613,
            0.019924184499634734,
            0.019929664078499137,
            0.019932284721767363,
            0.0199311463905385,
            0.019927939248584853,
            0.019925133381316212,
            0.019924111251075682,
            0.019924279299904507,
            0.019923614803600692,
            0.01992089932611668,
            0.019916776879401327,
            0.019913801065415154,
            0.019914378697807683,
            0.019918985507760167,
            0.019925625669088093,
            0.019930916395783177,
            0.019932493882547225,
            0.019930459678849155,
            0.019926926875796336,
            0.01992399742500378,
            0.019922094448354744,
            0.019919907349841615,
            0.019915747429549463,
            0.01990924501965874,
            0.019902205858422922,
            0.019897331680613167,
            0.019896078679048218,
            0.019897171137086084,
            0.019897113848520498,
            0.01989180354493239,
            0.01987890356906777,
            0.01985820819597292,
            0.019830173499352233,
            0.019793890992891056,
            0.019746207804997445,
            0.019682335017488728,
            0.019597319749399295,
            0.019485573578114562,
            0.019337921594272722,
            0.01913667740993885,
            0.018174028444980284,
            0.016955392332346192,
            0.015753857515996283,
            0.014571517538332301,
            0.013410606272919151,
            0.012273510354533362,
            0.011162782845064556,
            0.01008115825177125,
            0.009031569016832414,
            0.008017163594872617,
            0.007041326225536021,
            0.006107698487335528,
            0.005220202681805536,
            0.004383067035578225,
            0.0036008526123635642,
            0.0028784816826882276,
            0.0022212670879651064,
            0.0016349418329259513,
            0.001125687716828555,
            0.0007001612346849706,
            0.0003655142103048403,
            0.00012940563696228757,
            0.0,
            2777777.77775739,
            2777777.7777862456,
            0.0003405833906050537,
            0.000728372452916376,
            0.001269401727358177,
            0.001973189931294028,
            0.0028487854853083694,
            0.003904448521185766,
            0.005147323414903732,
            0.006583137261738731,
            0.008215962746407762,
            0.010048078191635529,
            0.012079942707278107,
            0.014310284793747241,
            0.01673628453309914,
            0.01935381795095767,
            0.02215772932065868,
            0.02514210167583944,
            0.028300504240902163
        ]
    ]
}

==> anc/Omega_vs_constraint_bosonic_L40.json <==
{
    "constraint": "bosonic",
    "L": 40,
    "columns": [
        "phi_b/g^2",
        "Omega_b/Nf"
    ],
    "data": [
        [
            0.0,
            0.020324005292370977,
            0.040648010584741955,
            0.060972015877112935,
            0.08129602116948391,
            0.1016200264618549,
            0.12194403175422587,
            0.14226803704659685,
            0.16259204233896782,
            0.18291604763133879,
            0.2032400529237098,
            0.22356405821608077,
            0.24388806350845174,
            0.2642120688008227,
            0.2845360740931937,
            0.30486007938556464,
            0.32518408467793564,
            0.34550808997030663,
            0.36583209526267757,
            0.3861561005550486,
            0.4064801058474196,
            0.42680411113979055,
            0.44712811643216155,
            0.46745212172453254,
            0.4877761270169035,
            0.5081001323092744,
            0.5284241376016454,
            0.5487481428940164,
            0.5690721481863874,
            0.5893961534787583,
            0.6097201587711293,
            0.6300441640635003,
            0.6503681693558713,
            0.6706921746482423,
            0.6910161799406133,
            0.7113401852329841,
            0.7316641905253551,
            0.7519881958177262,
            0.7723122011100972,
            0.7926362064024682,
            0.8129602116948392,
            0.8332842169872101,
            0.8536082222795811,
            0.8739322275719521,
            0.8942562328643231,
            0.9145802381566941,
            0.9349042434490651,
            0.955228248741436,
            0.975552254033807,
            0.995876259326178,
            1.0162002646185488,
            1.0365242699109198,
            1.0568482752032908,
            1.0771722804956618,
            1.0974962857880328,
            1.1178202910804038,
            1.1381442963727748,
            1.1584683016651456,
            1.1787923069575166,
            1.1991163122498876,
            1.2194403175422586
        ],
        [
            0.028763473673503098,
            0.028762855368247298,
            0.02876352964709125,
            0.02876890419649092,
            0.02877751478584681,
            0.028782650152509887,
            0.028779832573261832,
            0.028772458836900383,
            0.028766915932999182,
            0.02876477258353713,
            0.02876293356386425,
            0.02876001151248564,
            0.028759432909313293,
            0.02876488314646064,
            0.02877496177398453,
            0.02878251171094587,
            0.02878154322442958,
            0.028774923082838993,
            0.028767853111791447,
            0.028762345319618965,
            0.02875590652160423,
            0.028747967475882097,
            0.028742686185024457,
            0.028743690417312617,
            0.02874814441667184,
            0.02874641317964935,
            0.02872937432112732,
            0.028695249246423388,
            0.02864442102740003,
            0.026656019970830724,
            0.024435842463843643,
            0.02228278339363529,
            0.0202018503777463,
            0.018197898452123357,
            0.01627563528671802,
            0.014439636510081344,
            0.012694347668191858,
            0.011044085688308697,
            0.009493047700007168,
            0.008045315469136088,
            0.00670485551985589,
            0.005475529115679334,
            0.004361091386144517,
            0.0033651956538863492,
            0.002491397258502559,
            0.0017431550825637576,
            0.0011238355595589722,
            0.0006367146939258161,
            0.0002849806360101792,
            7.173598005996706e-05,
            0.0,
            7.271077524345637e-05,
            0.00029272730789758894,
            0.0006628312885624266,
            0.0011857288716650427,
            0.0018640531401178384,
            0.0027003652363198627,
            0.0036971562390754886,
            0.00485684873226791,
            0.006181798768154612,
            0.0076742968633823905
        ]
    ]
}

==> anc/Omega_vs_constraint_bosonic_L60.json <==
{
    "constraint": "bosonic",
    "L": 60,
    "columns": [
        "phi_b/g^2",
        "Omega_b/Nf"
    ],
    "data": [
        [
            0.0,
            0.020324005292370977,
            0.040648010584741955,
            0.060972015877112935,
            0.08129602116948391,
            0.1016200264618549,
            0.12194403175422587,
            0.14226803704659685,
            0.16259204233896782,
            0.18291604763133879,
            0.2032400529237098,
            0.22356405821608077,
            0.24388806350845174,
            0.2642120688008227,
            0.2845360740931937,
            0.30486007938556464,
            0.32518408467793564,
            0.34550808997030663,
            0.36583209526267757,
            0.3861561005550486,
            0.4064801058474196,
            0.42680411113979055,
            0.44712811643216155,
            0.46745212172453254,
            0.4877761270169035,
            0.5081001323092744,
            0.5284241376016454,
            0.5487481428940164,
            0.5690721481863874,
            0.5893961534787583,
            0.6097201587711293,
            0.6300441640635003,
            0.6503681693558713,
            0.6706921746482423,
            0.6910161799406133,
            0.7113401852329841,
            0.7316641905253551,
            0.7519881958177262,
            0.7723122011100972,
            0.7926362064024682,
            0.8129602116948392,
            0.8332842169872101,
            0.8536082222795811,
            0.8739322275719521,
            0.8942562328643231,
            0.9145802381566941,
            0.9349042434490651,
            0.955228248741436,
            0.975552254033807,
            0.995876259326178,
            1.0162002646185488,
            1.0365242699109198,
            1.0568482752032908,
            1.0771722804956618,
            1.0974962857880328,
            1.1178202910804038,
            1.1381442963727748,
            1.1584683016651456,
            1.1787923069575166,
            1.1991163122498876,
            1.2194403175422586
        ],
        [
            0.01995421127982125,
            0.019947876748035664,
            0.019943189276855705,
            0.019946395701508912,
            0.019944505020386916,
            0.019942275172809137,
            0.019950096810407714,
            0.019953827666505247,
            0.0199465010181287,
            0.019944927417576558,
            0.019946608460014364,
            0.019941619363974983,
            0.01994287218221022,
            0.01995254940072355,
            0.019952717400786024,
            0.019946314902574036,
            0.01994670752955402,
            0.019944630382841166,
            0.019938928012494556,
            0.019944468430896256,
            0.01995464464752089,
            0.01995178578459153,
            0.019947105996465403,
            0.019946809320286585,
            0.019940410925112617,
            0.01993679725236089,
            0.019946975476542284,
            0.01995537208143658,
            0.019950059875629228,
            0.019945099186112647,
            0.019938480135093306,
            0.019924658026588077,
            0.019918966855738546,
            0.018197898080200836,
            0.016275635283047596,
            0.014439636522937588,
            0.012694347923109028,
            0.011044086208020554,
            0.00949304792661021,
            0.008045314529820463,
            0.006704855774770119,
            0.005475528720356726,
            0.004361091131987821,
            0.0033651956822606244,
            0.002491397447565158,
            0.0017431550721795086,
            0.0011238355667071154,
            0.0006367147008467244,
            0.00028498063982856925,
            7.17359811334417e-05,
            0.0,
            7.27107761231971e-05,
            0.00029272722700318665,
            0.0006628310698142403,
            0.0011857287003262384,
            0.0018640530059552407,
            0.0027003651249836724,
            0.00369715614184718,
            0.004856848734078711,
            0.006181798770721059,
            0.007674296866297503
        ]
    ]
}

==> anc/Omega_vs_constraint_fermionic_L60.json <==
{
    "constraint": "fermionic",
    "L": 60,
    "columns": [
        "phi_f",
        "Omega_f/Nf"
    ],
    "data": [
        [
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            NaN
        ],
        [
            0.019931340279283588,
            0.019929517696852445,
            0.01992533580094824,
            0.019921562838566886,
            0.019920312800535384,
            0.019921557340169732,
            0.01992343169020533,
            0.019923757802734504,
            0.019921939342655348,
            0.01991962707054401,
            0.019919199246481445,
            0.019921844915859077,
            0.019926542297353134,
            0.019930475392554797,
            0.019931264558272044,
            0.019928626469168154,
            0.019924635674047897,
            0.01992194190244545,
            0.019921736713171323,
            0.019923123875101145,
            0.019923910891045754,
            0.019922591002069612,
            0.01991976539906315,
            0.019917733664056803,
            0.019918663051322227,
            0.019922761156971586,
            0.019927999719239142,
            0.019931373280427933,
            0.019931126166681468,
            0.01992804056039274,
            0.019924557729261633,
            0.019922880533449566,
            0.01992323837107768,
            0.019924042100331052,
            0.019923212793165695,
            0.019920395513309513,
            0.019917070304892925,
            0.019916047254297214,
            0.019918701545310613,
            0.019924184499634734,
            0.019929664078499137,
            0.019932284721767363,
            0.0199311463905385,
            0.019927939248584853,
            0.019925133381316212,
            0.019924111251075682,
            0.019924279299904507,
            0.019923614803600692,
            0.01992089932611668,
            0.019916776879401327,
            0.019913801065415154,
            0.019914378697807683,
            0.019918985507760167,
            0.019925625669088093,
            0.019930916395783177,
            0.019932493882547225,
            0.019930459678849155,
            0.019926926875796336,
            0.01992399742500378,
            0.019922094448354744,
            0.019919907349841615,
            0.019915747429549463,
            0.01990924501965874,
            0.019902205858422922,
            0.019897331680613167,
            0.019896078679048218,
            0.019897171137086084,
            0.019897113848520498,
            0.01989180354493239,
            0.01987890356906777,
            0.01985820819597292,
            0.019830173499352233,
            0.019793890992891056,
            0.019746207804997445,
            0.019682335017488728,
            0.019597319749399295,
            0.019485573578114562,
            0.019337921594272722,
            0.01913667740993885,
            0.018174028444980284,
            0.016955392332346192,
            0.015753857515996283,
            0.014571517538332301,
            0.013410606272919151,
            0.012273510354533362,
            0.011162782845064556,
            0.01008115825177125,
            0.009031569016832414,
            0.008017163594872617,
            0.007041326225536021,
            0.006107698487335528,
            0.005220202681805536,
            0.004383067035578225,
            0.0036008526123635642,
            0.0028784816826882276,
            0.0022212670879651064,
            0.0016349418329259513,
            0.001125687716828555,
            0.0007001612346849706,
            0.0003655142103048403,
            0.00012940563696228757,
            0.0,
            0.0003405833906050537,
            0.000728372452916376,
            0.001269401727358177,
            0.001973189931294028,
            0.0028487854853083694,
            0.003904448521185766,
            0.005147323414903732,
            0.006583137261738731,
            0.008215962746407762,
            0.010048078191635529,
            0.012079942707278107,
            0.014310284793747241,
            0.01673628453309914,
            0.01935381795095767,
            0.02215772932065868,
            0.02514210167583944,
            NaN
        ]
    ]
}

==> anc/cc_vs_constraint_bosonic_L40.json <==
{
    "constraint": "bosonic",
    "L": 40,
    "columns": [
        "phi_b/g^2",
        "psibar psi/(V Nf)"
    ],
    "data": [
        [
            0.0,
            0.020324005292370977,
            0.040648010584741955,
            0.060972015877112935,
            0.08129602116948391,
            0.1016200264618549,
            0.12194403175422587,
            0.14226803704659685,
            0.16259204233896782,
            0.18291604763133879,
            0.2032400529237098,
            0.22356405821608077,
            0.24388806350845174,
            0.2642120688008227,
            0.2845360740931937,
            0.30486007938556464,
            0.32518408467793564,
            0.34550808997030663,
            0.36583209526267757,
            0.3861561005550486,
            0.4064801058474196,
            0.42680411113979055,
            0.44712811643216155,
            0.46745212172453254,
            0.4877761270169035,
            0.5081001323092744,
            0.5284241376016454,
            0.5487481428940164,
            0.5690721481863874,
            0.5893961534787583,
            0.6097201587711293,
            0.6300441640635003,
            0.6503681693558713,
            0.6706921746482423,
            0.6910161799406133,
            0.7113401852329841,
            0.7316641905253551,
            0.7519881958177262,
            0.7723122011100972,
            0.7926362064024682,
            0.8129602116948392,
            0.8332842169872101,
            0.8536082222795811,
            0.8739322275719521,
            0.8942562328643231,
            0.9145802381566941,
            0.9349042434490651,
            0.955228248741436,
            0.975552254033807,
            0.995876259326178,
            1.0162002646185488,
            1.0365242699109198,
            1.0568482752032908,
            1.0771722804956618,
            1.0974962857880328,
            1.1178202910804038,
            1.1381442963727748,
            1.1584683016651456,
            1.1787923069575166,
            1.1991163122498876,
            1.2194403175422586
        ],
        [
            0.0,
            0.020321657166988142,
            0.0402529077383892,
            0.06014219115108777,
            0.08017229360254773,
            0.10125673063835082,
            0.1222605039981912,
            0.14307311193932265,
            0.16303614320633966,
            0.18273859921526653,
            0.20348142703522407,
            0.22377908515788947,
            0.243370387528213,
            0.2632550580086823,
            0.2835969946538805,
            0.3047841975336485,
            0.3257105194547832,
            0.34601105788636055,
            0.3661692353920731,
            0.3865216226348819,
            0.407089736132321,
            0.42753113376299423,
            0.44714839237649406,
            0.46726444435579617,
            0.4873892354298372,
            0.5087911612506479,
            0.5304726945661327,
            0.5525432863713255,
            NaN,
            0.8145990886366499,
            0.8284663897320628,
            0.8418255237501545,
            0.854691860111402,
            0.8670800344887324,
            0.879004018818885,
            0.8904771821938223,
            0.901512344017796,
            0.9121218205652157,
            0.9223174658791597,
            0.9321107077950053,
            0.9415125797490913,
            0.9505337489309932,
            0.9591845412547814,
            0.9674749635556791,
            0.9754147233614606,
            0.9830132465394829,
            0.990279693079838,
            0.9972229712406601,
            1.0038517502521822,
            1.0101744717512933,
            1.0161993600965917,
            1.0219344316953793,
            1.027387503458247,
            1.0325662004825613,
            1.0374779630544708,
            1.04213005304807,
            1.0465295597915263,
            1.0506834054615402,
            1.0545983500604097,
            1.0582809960240551,
            1.0617377925032472
        ]
    ]
}

==> anc/cc_vs_constraint_bosonic_L60.json <==
{
    "constraint": "bosonic",
    "L": 60,
    "columns": [
        "phi_b/g^2",
        "psibar psi/(V Nf)"
    ],
    "data": [
        [
            0.0,
            0.020324005292370977,
            0.040648010584741955,
            0.060972015877112935,
            0.08129602116948391,
            0.1016200264618549,
            0.12194403175422587,
            0.14226803704659685,
            0.16259204233896782,
            0.18291604763133879,
            0.2032400529237098,
            0.22356405821608077,
            0.24388806350845174,
            0.2642120688008227,
            0.2845360740931937,
            0.30486007938556464,
            0.32518408467793564,
            0.34550808997030663,
            0.36583209526267757,
            0.3861561005550486,
            0.4064801058474196,
            0.42680411113979055,
            0.44712811643216155,
            0.46745212172453254,
            0.4877761270169035,
            0.5081001323092744,
            0.5284241376016454,
            0.5487481428940164,
            0.5690721481863874,
            0.5893961534787583,
            0.6097201587711293,
            0.6300441640635003,
            0.6503681693558713,
            0.6706921746482423,
            0.6910161799406133,
            0.7113401852329841,
            0.7316641905253551,
            0.7519881958177262,
            0.7723122011100972,
            0.7926362064024682,
            0.8129602116948392,
            0.8332842169872101,
            0.8536082222795811,
            0.8739322275719521,
            0.8942562328643231,
            0.9145802381566941,
            0.9349042434490651,
            0.955228248741436,
            0.975552254033807,
            0.995876259326178,
            1.0162002646185488,
            1.0365242699109198,
            1.0568482752032908,
            1.0771722804956618,
            1.0974962857880328,
            1.1178202910804038,
            1.1381442963727748,
            1.1584683016651456,
            1.1787923069575166,
            1.1991163122498876,
            1.2194403175422586
        ],
        [
            0.0,
            0.021087198111404,
            0.04044695733049134,
            0.06056364496056134,
            0.0813851157760547,
            0.10118468906975468,
            0.12081256502309028,
            0.14227999776181494,
            0.16319609061899978,
            0.18252009446807718,
            0.20324897777540163,
            0.22394790523406952,
            0.2425104057397282,
            0.26313987683833906,
            0.28501427144004665,
            0.3049736228663597,
            0.32456079932202303,
            0.34602536212110485,
            0.3658527209349093,
            0.3847580506612016,
            0.4058204005280602,
            0.42763758413635666,
            0.4470733501557221,
            0.46775539382922127,
            0.48841009137508345,
            0.5075392313572811,
            0.526925477427086,
            0.5487474495516522,
            0.5694064417690442,
            0.5893491126333574,
            0.610670077215876,
            0.6312146679305363,
            NaN,
            0.8670800386617594,
            0.8790040212529541,
            0.890477183614049,
            0.9015123448467791,
            0.912121821049296,
            0.9223174661619743,
            0.9321107079603199,
            0.9415125798457767,
            0.9505337489875849,
            0.9591845412879221,
            0.9674749635750932,
            0.9754147233728543,
            0.9830132465461642,
            0.9902796930837688,
            0.9972229712429624,
            1.003851750253536,
            1.010174471752091,
            1.0161993600970511,
            1.0219344316956462,
            1.0273875034584166,
            1.0325662004826635,
            1.0374779630545226,
            1.0421300530481015,
            1.0465295597915576,
            1.0506834054615615,
            1.054598350060429,
            1.0582809960240633,
            1.0617377925032465
        ]
    ]
}

==> anc/cc_vs_constraint_fermionic_L40.json <==
{
    "constraint": "fermionic",
    "L": 40,
    "columns": [
        "phi_f",
        "psibar psi/(V Nf)"
    ],
    "data": [
        [
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2
        ],
        [
            0.0,
            0.01000005399308745,
            0.019999510671817655,
            0.029999228727276856,
            0.03999888211130184,
            0.0499984514010885,
            0.05999802735255598,
            0.06999754437535621,
            0.07999752468871486,
            0.0899995959307788,
            0.1000001455482485,
            0.11000045946319124,
            0.1200012157166991,
            0.13000050968384633,
            0.14000016929872855,
            0.15000219870286693,
            0.1600006974877897,
            0.17000064177643462,
            0.18000056499257994,
            0.19000051690239625,
            0.19999473862062178,
            0.2100015052457606,
            0.2200015388057714,
            0.2300012935922373,
            0.24000013904719428,
            0.2500001299332213,
            0.2600000960791477,
            0.26999988952421966,
            0.28000002002832847,
            0.2900000146065524,
            0.30000008281189583,
            0.31000011445823417,
            0.32000014514022324,
            0.3300000686488925,
            0.33999809503171036,
            0.35000008728235477,
            0.3600001104682005,
            0.37000009176646814,
            0.3800001354266858,
            0.3900001409725221,
            0.4000001457645573,
            0.4100001129822617,
            0.4200000538819661,
            0.4300000921331137,
            0.4400001590444216,
            0.45000019472306824,
            0.4599989832173438,
            0.4700001873407286,
            0.480000204167969,
            0.49000023365918854,
            0.5000000389484212,
            0.5099977702007021,
            0.519999956943856,
            0.5299992831375163,
            0.5399981311371321,
            0.5499974081359275,
            0.5600078525609941,
            0.5699942639050789,
            0.5799941930071164,
            0.5899911332566585,
            0.5999868843380031,
            0.6098784632787939,
            0.6199758565793083,
            0.6299598774348656,
            0.6399468300003848,
            0.649913518026969,
            0.659864639681608,
            0.6697899985502986,
            0.6795844913262232,
            0.6893869594416049,
            0.6988115273410292,
            0.7079011285308464,
            NaN,
            0.6927657299559391,
            0.703698373170557,
            0.7146766734866271,
            0.7257226672587384,
            0.7368141998759191,
            0.7479678924506823,
            0.7591833361794907,
            0.7704487009193358,
            0.7817629854516635,
            0.7931415367530695,
            0.8045601805998868,
            0.8160332635551699,
            0.8275521616575856,
            0.8391130654996369,
            0.8507112585231528,
            0.8623409460936173,
            0.8739950561873695,
            0.8856649957482113,
            0.8973403671865238,
            0.9090086265299111,
            0.920659240777571,
            0.9322480881982089,
            0.9438082937955691,
            0.9552502913335749,
            0.9666085838389393,
            0.9777710056627639,
            0.9887546951140616,
            0.9994886381774742,
            1.0099233291252143,
            1.0199610128491263,
            1.0295531928946153,
            1.0386030438939104,
            1.0470154885592966,
            1.0546897796942707,
            1.061523327581259,
            1.0674170418903708,
            1.0722819003264628,
            1.076046022286167,
            1.0786611478269472,
            1.0801072605240085,
            1.0803966921276167,
            1.0795609885154895,
            1.077669828602318,
            1.0748013797652054,
            1.071051383838099,
            1.066501173744013,
            1.0612574902554515,
            1.0554024324990592
        ]
    ]
}

==> anc/cc_vs_constraint_fermionic_L60.json <==
{
    "constraint": "fermionic",
    "L": 60,
    "columns": [
        "phi_f",
        "psibar psi/(V Nf)"
    ],
    "data": [
        [
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.57,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.69,
            0.7,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.82,
            0.83,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.94,
            0.95,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.13,
            1.14,
            1.15,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2
        ],
        [
            0.0,
            0.00999999039100509,
            0.020000099412334812,
            0.029999919754907088,
            0.04000028653813064,
            0.05000019383349582,
            0.05999997718397824,
            0.06999913843170284,
            0.0800000276263675,
            0.0900000398904044,
            0.10000004305270552,
            0.11000001913443298,
            0.11999999943419731,
            0.13000004814980326,
            0.14000005801460733,
            0.14999998593174102,
            0.16000006487073581,
            0.17000599067905034,
            0.18000007689040662,
            0.19000007143288677,
            0.19999521982066043,
            0.21000126700282104,
            0.22000010363759095,
            0.23000011082775718,
            0.24000020393313753,
            0.24999991875789174,
            0.2599997144182463,
            0.27000008203623743,
            0.28000012500382926,
            0.29000414001389313,
            0.30000012061126724,
            0.3100001387022695,
            0.3199873830418425,
            0.3299998027860732,
            0.33999776664034076,
            0.3500007053087129,
            0.3600004013780795,
            0.369997910873086,
            0.3800002809081327,
            0.39000008397301883,
            0.40000056628882125,
            0.4100001930820789,
            0.42000027258213973,
            0.4300004474147721,
            0.4400001740749581,
            0.45000020312590133,
            0.45999998785105345,
            0.46999581343739516,
            0.4800000860533598,
            0.49000024624116156,
            0.500000294532631,
            0.5100176089907387,
            0.5199908875594993,
            0.5299995000863104,
            0.5399998431795401,
            0.5500015010102685,
            0.5600006625735019,
            0.5700002012149135,
            0.5799965559417991,
            0.5900003160442544,
            0.6000002305784288,
            0.6099968018967754,
            0.6199998429414479,
            0.63000001377866,
            0.6400002207599723,
            0.6500011416790396,
            0.6600002777201476,
            0.6700003293310218,
            0.6799995851468623,
            0.6899961911626251,
            0.7000008623637788,
            0.7099917751139958,
            0.7199854365647281,
            0.7299724418023742,
            0.7399549154078874,
            0.7499158361529478,
            0.7598409262047205,
            0.7696718538385412,
            NaN,
            0.7591833147129071,
            0.770448598819198,
            0.7817683175116977,
            0.793141111830747,
            0.8045651315819808,
            0.8160379803704823,
            0.827556618319949,
            0.8391172400016157,
            0.8507151320931496,
            0.8623445071534703,
            0.8739982953152541,
            0.8856679115176509,
            0.8973429618290768,
            0.9090109099123415,
            0.92065666776371,
            0.9322621267510568,
            0.9438055961497761,
            0.9552611661423992,
            0.9665979688487554,
            0.977779362328976,
            0.9887620448356186,
            0.9994951459699605,
            1.0099193665840152,
            1.0199662902362374,
            1.0295580446733636,
            1.0386075587654402,
            1.0470197172297258,
            1.0546937307021818,
            1.0615269723482639,
            1.0674242782028718,
            1.0722848426141398,
            1.0760487169551738,
            1.0786638908195745,
            1.080110599079252,
            1.0803990418926828,
            1.0795649864392154,
            1.0776731169686593,
            1.074804220664233,
            1.071051168891499,
            1.0665078513794495,
            1.0612684450262029,
            1.0554337182444171
        ]
    ]
}

==> anc/compare_fieldConfig_cc_0.00.json <==
{
    "L": 60,
    "psibar psi/(V Nf)": 0.0,
    "columns": [
        "x/L",
        "psibar psi/(V Nf)_bosonic",
        "psibar psi/(V Nf)_fermionic"
    ],
    "data": [
        [
            0.0,
            0.016666666666666666,
            0.03333333333333333,
            0.05,
            0.06666666666666667,
            0.08333333333333333,
            0.1,
            0.11666666666666667,
            0.13333333333333333,
            0.15,
            0.16666666666666666,
            0.18333333333333332,
            0.2,
            0.21666666666666667,
            0.23333333333333334,
            0.25,
            0.26666666666666666,
            0.2833333333333333,
            0.3,
            0.31666666666666665,
            0.3333333333333333,
            0.35,
            0.36666666666666664,
            0.38333333333333336,
            0.4,
            0.4166666666666667,
            0.43333333333333335,
            0.45,
            0.4666666666666667,
            0.48333333333333334,
            0.5,
            0.5166666666666667,
            0.5333333333333333,
            0.55,
            0.5666666666666667,
            0.5833333333333334,
            0.6,
            0.6166666666666667,
            0.6333333333333333,
            0.65,
            0.6666666666666666,
            0.6833333333333333,
            0.7,
            0.7166666666666667,
            0.7333333333333333,
            0.75,
            0.7666666666666667,
            0.7833333333333333,
            0.8,
            0.8166666666666667,
            0.8333333333333334,
            0.85,
            0.8666666666666667,
            0.8833333333333333,
            0.9,
            0.9166666666666666,
            0.9333333333333333,
            0.95,
            0.9666666666666667,
            0.9833333333333333
        ],
        [
            0.5008190621768018,
            0.5003088018016321,
            0.4991422246905501,
            0.49903496956600063,
            0.5009458406291342,
            0.5016396041680627,
            0.4987105310401735,
            0.49719182600144846,
            0.500965794615527,
            0.501853437565239,
            0.4924504882113874,
            0.4818128208755147,
            0.47088644488932296,
            0.41565341174165876,
            0.2561386243820518,
            5.551115123125783e-17,
            -0.2561386243820517,
            -0.41565341174165876,
            -0.4708864448893229,
            -0.48181282087551475,
            -0.4924504882113874,
            -0.5018534375652389,
            -0.500965794615527,
            -0.49719182600144834,
            -0.4987105310401735,
            -0.5016396041680629,
            -0.5009458406291343,
            -0.4990349695660007,
            -0.4991422246905501,
            -0.500308801801632,
            -0.5008190621768018,
            -0.500308801801632,
            -0.49914222469055014,
            -0.4990349695660007,
            -0.5009458406291343,
            -0.5016396041680629,
            -0.4987105310401735,
            -0.4971918260014484,
            -0.5009657946155273,
            -0.5018534375652389,
            -0.4924504882113874,
            -0.4818128208755147,
            -0.4708864448893229,
            -0.4156534117416588,
            -0.2561386243820517,
            -2.7755575615628914e-17,
            0.25613862438205176,
            0.41565341174165876,
            0.47088644488932296,
            0.48181282087551475,
            0.4924504882113875,
            0.501853437565239,
            0.500965794615527,
            0.49719182600144834,
            0.49871053104017354,
            0.5016396041680629,
            0.5009458406291343,
            0.49903496956600063,
            0.4991422246905501,
            0.500308801801632
        ],
        [
            0.5008224848072952,
            0.5003110426863596,
            0.49914269077608925,
            0.4990351908542826,
            0.5009459780759158,
            0.5016375985472016,
            0.4987061123006274,
            0.49718870685777006,
            0.5009674126000705,
            0.5018583200989298,
            0.4924550286738411,
            0.4818177877942036,
            0.47089654730363634,
            0.41566896485056737,
            0.2561512077363045,
            5.551115123125783e-17,
            -0.25615120773630445,
            -0.41566896485056737,
            -0.4708965473036362,
            -0.4818177877942036,
            -0.4924550286738411,
            -0.5018583200989297,
            -0.5009674126000704,
            -0.49718870685777006,
            -0.49870611230062734,
            -0.5016375985472017,
            -0.500945978075916,
            -0.49903519085428266,
            -0.4991426907760893,
            -0.5003110426863595,
            -0.5008224848072952,
            -0.5003110426863595,
            -0.4991426907760893,
            -0.4990351908542826,
            -0.5009459780759159,
            -0.5016375985472017,
            -0.49870611230062734,
            -0.4971887068577701,
            -0.5009674126000705,
            -0.5018583200989298,
            -0.49245502867384117,
            -0.4818177877942036,
            -0.47089654730363634,
            -0.4156689648505673,
            -0.2561512077363045,
            -2.7755575615628914e-17,
            0.2561512077363045,
            0.41566896485056737,
            0.47089654730363634,
            0.4818177877942037,
            0.49245502867384117,
            0.5018583200989297,
            0.5009674126000705,
            0.49718870685777006,
            0.4987061123006273,
            0.5016375985472017,
            0.5009459780759159,
            0.49903519085428255,
            0.49914269077608914,
            0.5003110426863595
        ]
    ]
}

==> anc/compare_fieldConfig_cc_0.30.json <==
{
    "L": 60,
    "psibar psi/(V Nf)": 0.3,
    "columns": [
        "x/L",
        "psibar psi/(V Nf)_bosonic",
        "psibar psi/(V Nf)_fermionic"
    ],
    "data": [
        [
            0.0,
            0.016666666666666666,
            0.03333333333333333,
            0.05,
            0.06666666666666667,
            0.08333333333333333,
            0.1,
            0.11666666666666667,
            0.13333333333333333,
            0.15,
            0.16666666666666666,
            0.18333333333333332,
            0.2,
            0.21666666666666667,
            0.23333333333333334,
            0.25,
            0.26666666666666666,
            0.2833333333333333,
            0.3,
            0.31666666666666665,
            0.3333333333333333,
            0.35,
            0.36666666666666664,
            0.38333333333333336,
            0.4,
            0.4166666666666667,
            0.43333333333333335,
            0.45,
            0.4666666666666667,
            0.48333333333333334,
            0.5,
            0.5166666666666667,
            0.5333333333333333,
            0.55,
            0.5666666666666667,
            0.5833333333333334,
            0.6,
            0.6166666666666667,
            0.6333333333333333,
            0.65,
            0.6666666666666666,
            0.6833333333333333,
            0.7,
            0.7166666666666667,
            0.7333333333333333,
            0.75,
            0.7666666666666667,
            0.7833333333333333,
            0.8,
            0.8166666666666667,
            0.8333333333333334,
            0.85,
            0.8666666666666667,
            0.8833333333333333,
            0.9,
            0.9166666666666666,
            0.9333333333333333,
            0.95,
            0.9666666666666667,
            0.9833333333333333
        ],
        [
            0.4988503938178175,
            0.5000714619698186,
            0.5008746001285447,
            0.49918414460765614,
            0.4987809491920905,
            0.5010795669792586,
            0.5012218627923164,
            0.4983372246648855,
            0.4985241568818365,
            0.5021499793404756,
            0.5015975196435579,
            0.4970055024021097,
            0.49786471574645697,
            0.5029434996794498,
            0.49887341061683754,
            0.48602741677523353,
            0.47741057777814794,
            0.45402169514849355,
            0.3529287050886938,
            0.13723281873983834,
            -0.1355483279257556,
            -0.35284717965689805,
            -0.4552848009369802,
            -0.4777957780505202,
            -0.48466528202302217,
            -0.49833333551169634,
            -0.5047988716096119,
            -0.4988703906661498,
            -0.49478524336834995,
            -0.500206626421955,
            -0.504838337827342,
            -0.5002066264219549,
            -0.4947852433683499,
            -0.49887039066614985,
            -0.5047988716096119,
            -0.4983333355116963,
            -0.48466528202302217,
            -0.4777957780505202,
            -0.45528480093698026,
            -0.35284717965689805,
            -0.13554832792575555,
            0.1372328187398383,
            0.3529287050886938,
            0.45402169514849355,
            0.47741057777814794,
            0.4860274167752336,
            0.4988734106168375,
            0.5029434996794498,
            0.49786471574645697,
            0.4970055024021097,
            0.501597519643558,
            0.5021499793404756,
            0.49852415688183643,
            0.4983372246648855,
            0.5012218627923164,
            0.5010795669792585,
            0.49878094919209054,
            0.49918414460765614,
            0.5008746001285447,
            0.5000714619698184
        ],
        [
            0.4991035541706262,
            0.5001690072048005,
            0.5007549653857535,
            0.4990893812915169,
            0.4987735397264956,
            0.5009352241455414,
            0.5009590817427088,
            0.49835269049187514,
            0.4988687036734413,
            0.5022299006407146,
            0.5011359105366054,
            0.49666663894774854,
            0.49811449132674346,
            0.50302306066861,
            0.4980968960329513,
            0.48516030706092234,
            0.4766174961959526,
            0.4499597503212686,
            0.3411248689043146,
            0.1185169098919672,
            -0.15372287093337164,
            -0.3635235984054398,
            -0.45856861681354716,
            -0.4785012845674827,
            -0.48564559194693635,
            -0.49897498383686006,
            -0.5045570636763603,
            -0.4986958788338418,
            -0.4950950516528425,
            -0.5002757348577226,
            -0.5045542908472073,
            -0.5002757348577226,
            -0.49509505165284257,
            -0.49869587883384175,
            -0.5045570636763603,
            -0.4989749838368601,
            -0.48564559194693635,
            -0.4785012845674827,
            -0.45856861681354716,
            -0.3635235984054399,
            -0.15372287093337167,
            0.11851690989196709,
            0.34112486890431454,
            0.44995975032126856,
            0.47661749619595256,
            0.4851603070609222,
            0.49809689603295126,
            0.50302306066861,
            0.49811449132674346,
            0.49666663894774865,
            0.5011359105366054,
            0.5022299006407146,
            0.49886870367344127,
            0.4983526904918751,
            0.5009590817427088,
            0.5009352241455414,
            0.4987735397264955,
            0.4990893812915168,
            0.5007549653857536,
            0.5001690072048006
        ]
    ]
}

==> anc/compare_fieldConfig_cc_0.65.json <==
{
    "L": 60,
    "psibar psi/(V Nf)": 0.65,
    "columns": [
        "x/L",
        "psibar psi/(V Nf)_bosonic",
        "psibar psi/(V Nf)_fermionic"
    ],
    "data": [
        [
            0.0,
            0.016666666666666666,
            0.03333333333333333,
            0.05,
            0.06666666666666667,
            0.08333333333333333,
            0.1,
            0.11666666666666667,
            0.13333333333333333,
            0.15,
            0.16666666666666666,
            0.18333333333333332,
            0.2,
            0.21666666666666667,
            0.23333333333333334,
            0.25,
            0.26666666666666666,
            0.2833333333333333,
            0.3,
            0.31666666666666665,
            0.3333333333333333,
            0.35,
            0.36666666666666664,
            0.38333333333333336,
            0.4,
            0.4166666666666667,
            0.43333333333333335,
            0.45,
            0.4666666666666667,
            0.48333333333333334,
            0.5,
            0.5166666666666667,
            0.5333333333333333,
            0.55,
            0.5666666666666667,
            0.5833333333333334,
            0.6,
            0.6166666666666667,
            0.6333333333333333,
            0.65,
            0.6666666666666666,
            0.6833333333333333,
            0.7,
            0.7166666666666667,
            0.7333333333333333,
            0.75,
            0.7666666666666667,
            0.7833333333333333,
            0.8,
            0.8166666666666667,
            0.8333333333333334,
            0.85,
            0.8666666666666667,
            0.8833333333333333,
            0.9,
            0.9166666666666666,
            0.9333333333333333,
            0.95,
            0.9666666666666667,
            0.9833333333333333
        ],
        [
            0.4994156110754051,
            0.5002975975851859,
            0.5014658498622109,
            0.5008074500074493,
            0.4992199512639939,
            0.4995512329005616,
            0.5015015333477701,
            0.501407774955326,
            0.4989401594316075,
            0.49865722330920814,
            0.5015437607393466,
            0.5020559648315052,
            0.4986119072881354,
            0.4979968233691755,
            0.5023436330190271,
            0.503118658534019,
            0.4974821370325856,
            0.496234511763894,
            0.5026747429377396,
            0.5017491577360055,
            0.4875646214360016,
            0.47597215421975825,
            0.45844716924926887,
            0.3706990123560322,
            0.16097833240214768,
            -0.11781808473593713,
            -0.34097219123260347,
            -0.4440703595969103,
            -0.47154996432791385,
            -0.486659117235273,
            -0.49591889597403943,
            -0.4866591172352731,
            -0.47154996432791396,
            -0.4440703595969104,
            -0.34097219123260347,
            -0.11781808473593713,
            0.16097833240214768,
            0.3706990123560321,
            0.458447169249269,
            0.47597215421975814,
            0.48756462143600154,
            0.5017491577360055,
            0.5026747429377396,
            0.4962345117638939,
            0.4974821370325856,
            0.503118658534019,
            0.5023436330190271,
            0.4979968233691754,
            0.4986119072881354,
            0.5020559648315052,
            0.5015437607393466,
            0.49865722330920814,
            0.4989401594316075,
            0.501407774955326,
            0.5015015333477701,
            0.4995512329005617,
            0.49921995126399393,
            0.5008074500074493,
            0.5014658498622109,
            0.5002975975851859
        ],
        [
            0.4988260753287711,
            0.49977225891138727,
            0.5010965668668181,
            0.5006071215540521,
            0.49912969293908743,
            0.4994681432735435,
            0.5013220431371099,
            0.5010964567126278,
            0.4985726824681271,
            0.4983637652207448,
            0.5013895436240682,
            0.5019927233366211,
            0.4985482517564567,
            0.49788198893863866,
            0.5021697440705062,
            0.5028849205641299,
            0.4971976626575235,
            0.495938612540095,
            0.5024225737977706,
            0.5015891653359865,
            0.4875441634045123,
            0.476118271028166,
            0.4586848611026379,
            0.37082215176755606,
            0.1607980409443389,
            -0.11826762451602588,
            -0.3414399086997057,
            -0.44433509429490736,
            -0.47160896566540883,
            -0.48664168428467336,
            -0.4958976279605707,
            -0.48664168428467336,
            -0.47160896566540894,
            -0.4443350942949074,
            -0.3414399086997057,
            -0.11826762451602582,
            0.1607980409443389,
            0.37082215176755606,
            0.4586848611026378,
            0.47611827102816606,
            0.4875441634045124,
            0.5015891653359865,
            0.5024225737977704,
            0.49593861254009497,
            0.4971976626575236,
            0.5028849205641298,
            0.5021697440705061,
            0.49788198893863866,
            0.4985482517564567,
            0.5019927233366211,
            0.5013895436240683,
            0.4983637652207448,
            0.498572682468127,
            0.5010964567126279,
            0.5013220431371099,
            0.4994681432735435,
            0.49912969293908743,
            0.5006071215540521,
            0.5010965668668179,
            0.4997722589113873
        ]
    ]
}

==> anc/compare_fieldConfig_cc_0.75.json <==
{
    "L": 60,
    "psibar psi/(V Nf)": 0.75,
    "columns": [
        "x/L",
        "psibar psi/(V Nf)_bosonic",
        "psibar psi/(V Nf)_fermionic"
    ],
    "data": [
        [
            0.0,
            0.016666666666666666,
            0.03333333333333333,
            0.05,
            0.06666666666666667,
            0.08333333333333333,
            0.1,
            0.11666666666666667,
            0.13333333333333333,
            0.15,
            0.16666666666666666,
            0.18333333333333332,
            0.2,
            0.21666666666666667,
            0.23333333333333334,
            0.25,
            0.26666666666666666,
            0.2833333333333333,
            0.3,
            0.31666666666666665,
            0.3333333333333333,
            0.35,
            0.36666666666666664,
            0.38333333333333336,
            0.4,
            0.4166666666666667,
            0.43333333333333335,
            0.45,
            0.4666666666666667,
            0.48333333333333334,
            0.5,
            0.5166666666666667,
            0.5333333333333333,
            0.55,
            0.5666666666666667,
            0.5833333333333334,
            0.6,
            0.6166666666666667,
            0.6333333333333333,
            0.65,
            0.6666666666666666,
            0.6833333333333333,
            0.7,
            0.7166666666666667,
            0.7333333333333333,
            0.75,
            0.7666666666666667,
            0.7833333333333333,
            0.8,
            0.8166666666666667,
            0.8333333333333334,
            0.85,
            0.8666666666666667,
            0.8833333333333333,
            0.9,
            0.9166666666666666,
            0.9333333333333333,
            0.95,
            0.9666666666666667,
            0.9833333333333333
        ],
        [
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN
        ],
        [
            0.4964851538622308,
            0.49584919490272933,
            0.4951623327701796,
            0.49578402701076857,
            0.49659535985309594,
            0.49604482003516664,
            0.4951481664109735,
            0.49566286796532444,
            0.4966374378693148,
            0.49606983962166495,
            0.4949063598889297,
            0.495483603440819,
            0.4968309778101192,
            0.496195886578358,
            0.494640140911801,
            0.4954383358999068,
            0.4972733633469655,
            0.49609358236557705,
            0.4936169931315633,
            0.49480197573683393,
            0.4964720732468353,
            0.49063336002152175,
            0.479229089043474,
            0.4643917391294829,
            0.41577670228539854,
            0.2775657730056152,
            0.03907808190345072,
            -0.21828234551410167,
            -0.3854493270617926,
            -0.43702757600218556,
            -0.43891048828788554,
            -0.4370275760021856,
            -0.38544932706179263,
            -0.21828234551410178,
            0.03907808190345069,
            0.27756577300561514,
            0.41577670228539854,
            0.4643917391294829,
            0.47922908904347394,
            0.4906333600215217,
            0.4964720732468353,
            0.49480197573683393,
            0.4936169931315632,
            0.49609358236557705,
            0.49727336334696554,
            0.4954383358999068,
            0.4946401409118009,
            0.496195886578358,
            0.4968309778101192,
            0.495483603440819,
            0.4949063598889297,
            0.49606983962166495,
            0.4966374378693147,
            0.4956628679653244,
            0.49514816641097353,
            0.4960448200351667,
            0.496595359853096,
            0.49578402701076846,
            0.4951623327701797,
            0.49584919490272933
        ]
    ]
}

==> anc/compare_fieldConfig_cc_0.93.json <==
{
    "L": 60,
    "psibar psi/(V Nf)": 0.93,
    "columns": [
        "x/L",
        "psibar psi/(V Nf)_bosonic",
        "psibar psi/(V Nf)_fermionic"
    ],
    "data": [
        [
            0.0,
            0.016666666666666666,
            0.03333333333333333,
            0.05,
            0.06666666666666667,
            0.08333333333333333,
            0.1,
            0.11666666666666667,
            0.13333333333333333,
            0.15,
            0.16666666666666666,
            0.18333333333333332,
            0.2,
            0.21666666666666667,
            0.23333333333333334,
            0.25,
            0.26666666666666666,
            0.2833333333333333,
            0.3,
            0.31666666666666665,
            0.3333333333333333,
            0.35,
            0.36666666666666664,
            0.38333333333333336,
            0.4,
            0.4166666666666667,
            0.43333333333333335,
            0.45,
            0.4666666666666667,
            0.48333333333333334,
            0.5,
            0.5166666666666667,
            0.5333333333333333,
            0.55,
            0.5666666666666667,
            0.5833333333333334,
            0.6,
            0.6166666666666667,
            0.6333333333333333,
            0.65,
            0.6666666666666666,
            0.6833333333333333,
            0.7,
            0.7166666666666667,
            0.7333333333333333,
            0.75,
            0.7666666666666667,
            0.7833333333333333,
            0.8,
            0.8166666666666667,
            0.8333333333333334,
            0.85,
            0.8666666666666667,
            0.8833333333333333,
            0.9,
            0.9166666666666666,
            0.9333333333333333,
            0.95,
            0.9666666666666667,
            0.9833333333333333
        ],
        [
            0.37996290413224865,
            0.37997102044467135,
            0.3799903717090366,
            0.38000670132588743,
            0.38000502193188695,
            0.3799860890607461,
            0.3799699955362913,
            0.3799750357079031,
            0.3799956168411603,
            0.3800086337452294,
            0.3800002868034751,
            0.37998021761524453,
            0.37996990590504487,
            0.3799819857594991,
            0.380009573790345,
            0.3800312463818921,
            0.38002821809619075,
            0.38000219143494723,
            0.3799764787812099,
            0.3799753294090406,
            0.3800006762590227,
            0.38003031988338254,
            0.3800389182820044,
            0.3800212249055811,
            0.37999686753486717,
            0.37999166267618434,
            0.38001077083769164,
            0.3800315890178822,
            0.38002903580346026,
            0.380006752631909,
            0.37999361964437767,
            0.38000675263190903,
            0.3800290358034603,
            0.3800315890178822,
            0.3800107708376917,
            0.37999166267618434,
            0.37999686753486717,
            0.3800212249055811,
            0.3800389182820043,
            0.3800303198833826,
            0.3800006762590227,
            0.37997532940904066,
            0.37997647878120994,
            0.38000219143494723,
            0.38002821809619075,
            0.38003124638189206,
            0.380009573790345,
            0.37998198575949915,
            0.37996990590504487,
            0.37998021761524453,
            0.38000028680347514,
            0.3800086337452294,
            0.3799956168411603,
            0.3799750357079031,
            0.3799699955362913,
            0.3799860890607461,
            0.3800050219318869,
            0.38000670132588743,
            0.3799903717090366,
            0.37997102044467135
        ],
        [
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957,
            0.4587000019631957
        ]
    ]
}
